Modelling and Verification of a Cluster-tree Formation Protocol Implementation for the IEEE 802.15.4 TSCH MAC Operation Mode

Correct and efficient initialization of wireless sensor networks can be challenging in the face of many uncertainties present in ad hoc wireless networks. In this paper we examine an implementation for the formation of a cluster-tree topology in a network which operates on top of the TSCH MAC operation mode of the IEEE 802.15.4 standard, and investigate it using formal methods. We show how both the mCRL2 language and toolset help us in identifying scenarios where the implementation does not form a proper topology. More importantly, our analysis leads to the conclusion that the cluster-tree formation algorithm has a super linear time complexity. So, it does not scale to large networks.

==> anc/ClusterFormation.mcrl2 <==
%

% Cluster Formation Procedure:
% Protocol From: "Modelling and verification of a cluster-tree formation protocol implementation for the IEEE 802.15.4 TSCH MAC operation mode",
%           Mahmoud Talebi, Jan Friso Groote, Conrad Dandelski

% Author:  Mahmoud Talebi
% Date:    2017-01-08

sort Pair = struct pair(first: Nat, second: Nat);
     PairList = List(Pair);
     Node_Type = struct CLUSTER_HEAD | TENTATIVE | CLUSTER_SLAVE | FREE;
     Message_Type = struct EMPTY | BEACON | BEACON_ACK | ACK_RESPONSE | ASSOCIATE | ASSOCIATE_ACK;
     Mode = struct SENDING | RECEIVING | NOT_RESPONDING | RESPONDING | ACTIVE_WAITING | PASSIVE_WAITING | ACTIVE_REQUESTING_CHANNEL | PASSIVE_REQUESTING_CHANNEL | SENDING_CHANNEL_REQUEST | ACTIVE_ADDING | PASSIVE_ADDING;
     Message = struct message(src: Nat, channel: Nat, type: Message_Type, dest_id: Nat, data_a: Nat, data_b: Nat);  % Message contains: id, channel, message type, destination ID, data A (waiting time or request originator), data B (tier or channel)
     Traffic = List(Message);
  
map  NUM_OF_CHANNELS, MAX_ID: Pos;            % Network constants
     Max_Tiers, Max_WaitTime: Pos;
     Max_DataA, Max_DataB: Pos;
     Nodes_InRange: PairList;                 % Pairs of nodes which are in each others' communication range, but not "too" close
     Nodes_Close: PairList;                   % Pairs of nodes which are too close to each other: Note that InRange_Nodes and Close_Nodes are disjoint
     inRange: Nat#Nat -> Bool;                % Returns true if the pair of nodes are in range
     inClose: Nat#Nat -> Bool;                % Returns true if the pair of nodes are close to each other
     findChannel: Nat#Traffic -> Traffic;     % Returns the sublist of messages on the mentioned 'channel' in a traffic
     findId: Nat#Traffic -> Message;          % Returns the first message with the mentioned 'id' from the traffic
     removeCollision: Nat#Traffic -> Traffic; % Identifies messages on the same channel in a traffic, and replaces them with an EMPTY message.

var a,b: Nat;
     tr1: Traffic;
     m1,m2: Message;
     chann: Nat;
     index1: Nat;
  
eqn  NUM_OF_CHANNELS = 3;
     MAX_ID = 3;
     Max_WaitTime = 2;
     Max_Tiers = 3;
     Max_DataA = max(Max_WaitTime,MAX_ID);
     Max_DataB = max(Max_Tiers,NUM_OF_CHANNELS);
     Nodes_InRange = [pair(1,2),pair(1,3)];            % Topology should be specified manually
     Nodes_Close = [];
     inRange(a,b)= (pair(a,b) in Nodes_InRange) || (pair(b,a) in Nodes_InRange);
     inClose(a,b)= (pair(a,b) in Nodes_Close) || (pair(b,a) in Nodes_Close);
     findChannel(chann, []) = [];
     findChannel(chann, m1 |> tr1) = if((channel(m1)==chann && type(m1)!=EMPTY),(m1 |> findChannel(chann,tr1)),(findChannel(chann,tr1)));
     findId(index1, m1 |> tr1) = if(src(m1)==index1,m1,findId(index1,tr1));
     % removeCollision: Check the list for the number of messages on each channel:
     %  More than one message on the same channel means collision, and no message means an empty channel. In both cases put an empty message in the channel.
     %  If there is exactly one message on the channel, put that message in the channel.
     removeCollision(chann,tr1) = if(chann <= NUM_OF_CHANNELS,
         if(#(findChannel(chann, tr1)) == 1, 
           removeCollision(chann + 1,tr1) <| head(findChannel(chann, tr1)), 
           removeCollision(chann + 1,tr1) <| message(0,chann,EMPTY,0,0,0)
         ),[]);
     
act  corecv,recv,received: Message;        % message transfer from the physical layer to a node
     cosend,send,sent: Message;            % message transfer from a node to the physical layer
     nop;

act  increase;                             % occurs whenever a node becomes a cluster head or a cluster slave
     alert1,alert2;                        % actions used for debugging
     write1: Message;                      % actions used for debugging
     write2: Traffic;                      % actions used for debugging

% Node: models the RLL protocol.
% Nodes can be CLUSTER_HEADs, FREE, TENTATIVE or CLUSTER_SLAVEs.
%
% A CLUSTER_HEAD periodically sends BEACON messages.
%
% A FREE node waits for BEACON messages, if it receives one, based on its distance to the CLUSTER_HEAD,
% it joins as a CLUSTER_SLAVE if it is close, and tries to become a CLUSTER_HEAD if it is not so close.
%
% A TENTATIVE node tries to become a CLUSTER_HEAD. It will do so if there are no other CLUSTER_HEADS in
% its close vicinity.
%
% Each timeslot consists of two phases of communication on each tier:
%   ACTIVE phase: The ACTIVE phase is for CLUSTER_HEADs which initiate communications, often with a BEACON message.
%  PASSIVE phase: The PASSIVE phase is for FREEs, TENTATIVEs or lower tier CLUSTER_HEADs which are allowed to submit their requests only in response to a message from a high tier CLUSTER_HEAD.
% 
% There are 2 timeslots:  timeslot 0 for CLUSTER_HEADs on an even tier, and timeslot 1 for CLUSTER_HEADs on an odd tier (representing the two available timeslots in the real slotframe, see paper).

% In the following, wait_time is used as a timeout (with different meanings based on the context), mode is the state of the node, and dest_id is the id to which the node replies to in the next step.

proc Node(id: Nat, ch: Nat, type: Node_Type, pid: Nat, pc: Nat, children: PairList, tier: Nat, wait_time: Nat, mode: Mode, dest_id: Nat, timeslot: Nat) = 
            (type == CLUSTER_HEAD) -> (
                % Sending a BEACON message
                (mode == SENDING) -> (
                  ((tier mod 2) == timeslot) ->
                  (
                    send(message(id,ch,BEACON,0,0,tier)) .
                      sum id1: Nat . (id1 <= MAX_ID) -> (
                      sum msg_type1: Message_Type . (
                      sum dest1: Nat . (dest1 <= MAX_ID) -> (
                      sum data1: Nat . (data1 <= Max_DataA) -> (
                      sum data2: Nat . (data2 <= Max_DataB) -> (
                        recv(message(id1,ch,msg_type1,dest1,data1,data2)) . 
                          Node(id,ch,type,pid,pc,children,tier,wait_time,RECEIVING,0,timeslot)
                      )))))
                  )
                  <>
                  (
                    send(message(id,ch,EMPTY,0,0,0)) .
                      sum id1: Nat . (id1 <= MAX_ID) -> (
                      sum msg_type1: Message_Type . (
                      sum dest1: Nat . (dest1 <= MAX_ID) -> (
                      sum data1: Nat . (data1 <= Max_DataA) -> (
                      sum data2: Nat . (data2 <= Max_DataB) -> (
                        recv(message(id1,ch,msg_type1,dest1,data1,data2)) . 
                          Node(id,ch,type,pid,pc,children,tier,wait_time,RECEIVING,0,timeslot)
                      )))))
                  )
                )
                +
                % Waiting for BEACON_ACK from FREE nodes
                % Or for ASSOCIATE from TENTATIVE nodes or FREE nodes:
                %   A TENTATIVE node is requesting to become a CLUSTER_HEAD if data2 = 0
                %   A FREE node is requestion to become a CLUSTER_SLAVE if data2=1
                (mode == RECEIVING) -> (            
                  send(message(id,ch,EMPTY,0,0,0)) .
                    sum id1: Nat . (id1 <= MAX_ID) -> (
                    sum msg_type1: Message_Type . (
                    sum dest1: Nat . (dest1 <= MAX_ID) -> (
                    sum data1: Nat . (data1 <= Max_DataA) -> (
                    sum data2: Nat . (data2 <= Max_DataB) -> (
                      recv(message(id1,ch,msg_type1,dest1,data1,data2)) . (
                        (msg_type1==BEACON_ACK && dest1==id) -> (
                          Node(id,ch,type,pid,pc,children,tier,wait_time,RESPONDING,id1,(timeslot+1) mod 2)
                        )
                        <>
                        (
                          (msg_type1==ASSOCIATE && dest1==id) -> (
                            (data2 == 0) -> (
                              (tier == 0) -> (
                                Node(id,ch,type,pid,pc,pair(data1,((#children+1) mod NUM_OF_CHANNELS)+1) |> children,tier,wait_time,ACTIVE_ADDING,id1,(timeslot+1) mod 2)
                              )
                              <>
                              (
                                Node(id,ch,type,pid,pc,children,tier,wait_time,ACTIVE_REQUESTING_CHANNEL,data1,(timeslot+1) mod 2)
                              )
                            )
                            <>
                            (
                              Node(id,ch,type,pid,pc,children,tier,wait_time,SENDING,0,(timeslot+1) mod 2)
                            )
                          )
                          <>
                          (
                            Node(id,ch,type,pid,pc,children,tier,wait_time,SENDING,0,(timeslot+1) mod 2)
                          )
                        )
                      )
                    )))))
                )
                +
                % Responding to a request for becoming a cluster head:
                %  The new cluster head will be on a lower tier (tier+1)
                (mode == RESPONDING) -> (
                  % Select a random timeout and send it in the response
                  sum n: Nat . ((n < Max_WaitTime) && (n >= 1)) -> (
                    send(message(id,ch,ACK_RESPONSE,dest_id,n,tier+1)) .
                      sum id1: Nat . (id1 <= MAX_ID) -> (
                      sum msg_type1: Message_Type . (
                      sum dest1: Nat . (dest1 <= MAX_ID) -> (
                      sum data1: Nat . (data1 < Max_WaitTime) -> (
                      sum data2: Nat . (data2 < Max_Tiers) -> (
                        recv(message(id1,ch,msg_type1,dest1,data1,data2)) .
                          Node(id,ch,type,pid,pc,children,tier,wait_time,RECEIVING,0,timeslot)
                      )))))
                  )
                )
                +
                % Waiting for a BEACON message from parent CLUSTER_HEAD
                %  Subsequently an ASSOCIATE request is sent to parent CLUSTER_HEAD, on behalf of a child.
                (mode == PASSIVE_REQUESTING_CHANNEL) -> (
                  send(message(id,ch,EMPTY,0,0,0)) .
                    sum id1: Nat . (id1 <= MAX_ID) -> (
                    sum msg_type1: Message_Type . (
                    sum dest1: Nat . (dest1 <= MAX_ID) -> (
                    sum data1: Nat . (data1 <= Max_DataA) -> (
                    sum data2: Nat . (data2 <= Max_DataB) -> (
                      recv(message(id1,ch,msg_type1,dest1,data1,data2)) . 
                        Node(id,ch,type,pid,pc,children,tier,wait_time,ACTIVE_REQUESTING_CHANNEL,dest_id,(timeslot+1) mod 2)
                  )))))
                )
                +
                (mode == ACTIVE_REQUESTING_CHANNEL) -> (
                  send(message(id,pc,EMPTY,0,0,0)) .
                    sum id1: Nat . (id1 <= MAX_ID) -> (
                    sum msg_type1: Message_Type . (
                    sum dest1: Nat . (dest1 <= MAX_ID) -> (
                    sum data1: Nat . (data1 <= Max_DataA) -> (
                    sum data2: Nat . (data2 <= Max_DataB) -> (
                      recv(message(id1,pc,msg_type1,dest1,data1,data2)) . (
                        (msg_type1==BEACON && id1==pid) ->
                          Node(id,ch,type,pid,pc,children,tier,wait_time,SENDING_CHANNEL_REQUEST,dest_id,timeslot)
                        <>
                          Node(id,ch,type,pid,pc,children,tier,wait_time,PASSIVE_REQUESTING_CHANNEL,dest_id,timeslot)
                      )
                  )))))
                )
                +
                % Sending ASSOCIATE request to parent on behalf of child
                (mode == SENDING_CHANNEL_REQUEST) -> (
                  send(message(id,pc,ASSOCIATE,pid,dest_id,0)) .
                    sum id1: Nat . (id1 <= MAX_ID) -> (
                    sum msg_type1: Message_Type . (
                    sum dest1: Nat . (dest1 <= MAX_ID) -> (
                    sum data1: Nat . (data1 <= Max_DataA) -> (
                      sum data2: Nat . (data2 <= Max_DataB) -> (
                        recv(message(id1,pc,msg_type1,dest1,data1,data2)) . (
                          Node(id,ch,type,pid,pc,children,tier,wait_time,ACTIVE_WAITING,dest_id,(timeslot+1) mod 2)
                        )
                  )))))
                )
                +
                % Waiting for ASSOCIATE_ACK from parent CLUSTER_HEAD
                (mode == ACTIVE_WAITING) ->
                (
                  send(message(id,pc,EMPTY,0,0,0)) .
                    sum id1: Nat . (id1 <= MAX_ID) -> (
                    sum msg_type1: Message_Type . (
                    sum dest1: Nat . (dest1 <= MAX_ID) -> (
                    sum data1: Nat . (data1 <= Max_DataA) -> (
                    sum data2: Nat . (data2 <= Max_DataB) -> (
                      recv(message(id1,pc,msg_type1,dest1,data1,data2)) . (
                        (msg_type1==ASSOCIATE_ACK) ->
                          Node(id,ch,type,pid,pc,pair(dest_id,data2) |> children,tier,wait_time,PASSIVE_ADDING,dest_id,timeslot)
                        <>
                          Node(id,ch,type,pid,pc,children,tier,wait_time,PASSIVE_WAITING,dest_id,timeslot)
                      )
                  )))))
                )
                +
                (mode == PASSIVE_WAITING) ->
                (
                  send(message(id,ch,EMPTY,0,0,0)) .
                    sum id1: Nat . (id1 <= MAX_ID) -> (
                    sum msg_type1: Message_Type . (
                    sum dest1: Nat . (dest1 <= MAX_ID) -> (
                    sum data1: Nat . (data1 <= Max_DataA) -> (
                    sum data2: Nat . (data2 <= Max_DataB) -> (
                      recv(message(id1,ch,msg_type1,dest1,data1,data2)) . (
                        Node(id,ch,type,pid,pc,children,tier,wait_time,ACTIVE_WAITING,dest_id,(timeslot+1) mod 2)
                      )
                  )))))
                )
                +
                % Adding a node as a cluster head on the lower tier:
                %  The node is added to the list of children,
                %  And is assigned a new channel
                (mode == ACTIVE_ADDING) -> (
                  send(message(id,ch,ASSOCIATE_ACK,dest_id,second(head(children)),first(head(children)))) .
                    sum id1: Nat . (id1 <= MAX_ID) -> (
                    sum msg_type1: Message_Type . (
                    sum dest1: Nat . (dest1 <= MAX_ID) -> (
                    sum data1: Nat . (data1 <= Max_DataA) -> (
                    sum data2: Nat . (data2 <= Max_DataB) -> (
                      recv(message(id1,ch,msg_type1,dest1,data1,data2)) . (
                        (tier == 0) ->
                          increase . Node(id,ch,type,pid,pc,children,tier,wait_time,RECEIVING,0,timeslot)
                        <>
                          Node(id,ch,type,pid,pc,children,tier,wait_time,SENDING,0,timeslot)
                        )
                    )))))
                )
                +
                (mode == PASSIVE_ADDING) ->
                (
                  send(message(id,ch,EMPTY,0,0,0)) .
                    sum id1: Nat . (id1 <= MAX_ID) -> (
                    sum msg_type1: Message_Type . (
                    sum dest1: Nat . (dest1 <= MAX_ID) -> (
                    sum data1: Nat . (data1 <= Max_DataA) -> (
                    sum data2: Nat . (data2 <= Max_DataB) -> (
                      recv(message(id1,ch,msg_type1,dest1,data1,data2)) . (
                        Node(id,ch,type,pid,pc,children,tier,wait_time,ACTIVE_ADDING,dest_id,(timeslot+1) mod 2)
                      )
                  )))))
                )
            )
            +
            (type == FREE) -> (
              % Waiting to receive a BEACON message:
              %  Join as a CLUSTER_SLAVE if close enough,
              %  Join as a TENTATIVE cluster head if not so close
              %  (Note: the node has to listen on the right channel)
              (mode == RECEIVING) -> (
                send(message(id,ch,EMPTY,0,0,0)) . 
                  sum id1: Nat . (id1 <= MAX_ID) -> (
                  sum msg_type1: Message_Type . (
                  sum dest1: Nat . (dest1 <= MAX_ID) -> (
                  sum data1: Nat . (data1 <= Max_DataA) -> (
                  sum data2: Nat . (data2 <= Max_DataB) -> (
                    recv(message(id1,ch,msg_type1,dest1,data1,data2)) . (
                      (msg_type1==BEACON && inRange(id1,id)) -> (
                        Node(id,ch,type,id1,ch,children,tier,wait_time,RESPONDING,id1,timeslot)
                      )
                      <>
                      (
                        (msg_type1==BEACON && inClose(id1,id)) ->
                          increase . Node(id,ch,CLUSTER_SLAVE,id1,ch,[],tier,wait_time,PASSIVE_WAITING,0,timeslot)
                        <>
                          Node(id,ch,type,pid,0,children,tier,wait_time,NOT_RESPONDING,0,timeslot)
                      )
                    )
                  )))))
              )
              +
              % The beacon was not received on the right channel:
              %  Move to the next channel and listen again
              (mode == NOT_RESPONDING) -> (
                send(message(id,ch,EMPTY,0,0,0)) . 
                  sum id1: Nat . (id1 <= MAX_ID) -> (
                  sum msg_type1: Message_Type . (
                  sum dest1: Nat . (dest1 <= MAX_ID) -> (
                  sum data1: Nat . (data1 <= Max_DataA) -> (
                  sum data2: Nat . (data2 <= Max_DataB) -> (
                    recv(message(id1,ch,msg_type1,dest1,data1,data2)) .
                      Node(id,(ch mod NUM_OF_CHANNELS)+1,type,pid,0,children,tier,wait_time,RECEIVING,0,(timeslot+1) mod 2)
                  )))))
              )
              +
              % Send the request to become a TENTATIVE cluster head
              (mode == RESPONDING) -> (
                send(message(id,ch,BEACON_ACK,dest_id,0,0)) . 
                  sum id1: Nat . (id1 <= MAX_ID) -> (
                  sum msg_type1: Message_Type . (
                  sum dest1: Nat . (dest1 <= MAX_ID) -> (
                  sum data1: Nat . (data1 < Max_WaitTime) -> (
                  sum data2: Nat . (data2 < Max_Tiers) -> (
                    recv(message(id1,ch,msg_type1,dest1,data1,data2)) .
                      Node(id,ch,type,pid,0,children,tier,wait_time,ACTIVE_WAITING,0,(timeslot+1) mod 2)
                  )))))
              )
              +
              % Wait for the response to the acknowledgement to become a TENTATIVE cluster head:
              %  If no response, ultimately move back and listen for BEACON messages
              %  Otherwise become TENTATIVE. There is a 'wait_time' and tier number parameter in the response (data1 & data2 respectively).
              (mode == ACTIVE_WAITING) -> (
                send(message(id,ch,EMPTY,0,0,0)) . 
                  sum id1: Nat . (id1 <= MAX_ID) -> (
                  sum msg_type1: Message_Type . (
                  sum dest1: Nat . (dest1 <= MAX_ID) -> (
                  sum data1: Nat . (data1 < Max_WaitTime) -> (
                  sum data2: Nat . (data2 < Max_Tiers) -> (
                    recv(message(id1,ch,msg_type1,dest1,data1,data2)) . (
                      (msg_type1==ACK_RESPONSE && dest1==id && inRange(id1,id)) -> (
                        Node(id,(ch mod NUM_OF_CHANNELS)+1,TENTATIVE,id1,ch,children,data2,data1,PASSIVE_WAITING,0,timeslot)
                      )
                      <>
                        Node(id,ch,type,pid,0,children,tier,wait_time,NOT_RESPONDING,0,timeslot)
                    )
                  )))))
              )
            )
            +
            (type == TENTATIVE) -> (
              % Waiting for a BEACON message from a node which is close enough, over a period of 'wait_time':
              %   If no close node, move to the next channel and wait for 'wait_time - 1'
              %  Otherwise, instantly join it as CLUSTER_SLAVE
              (mode == PASSIVE_WAITING) -> (
                send(message(id,ch,EMPTY,0,0,0)) .
                  sum id1: Nat . (id1 <= MAX_ID) -> (
                  sum msg_type1: Message_Type . (
                  sum dest1: Nat . (dest1 <= MAX_ID) -> (
                  sum data1: Nat . (data1 <= Max_DataA) -> (
                  sum data2: Nat . (data2 <= Max_DataB) -> (
                    recv(message(id1,ch,msg_type1,dest1,data1,data2)) .
                      (wait_time > 0) -> (
                        Node(id,ch,type,pid,pc,children,tier,wait_time,ACTIVE_WAITING,0,(timeslot+1) mod 2)
                      )
                      <>
                        Node(id,pc,type,pid,pc,children,tier,0,RECEIVING,0,(timeslot+1) mod 2)
                  )))))
              )
              +
              (mode == ACTIVE_WAITING) ->
              (
                send(message(id,ch,EMPTY,0,0,0)) .
                  sum id1: Nat . (id1 <= MAX_ID) -> (
                  sum msg_type1: Message_Type . (
                  sum dest1: Nat . (dest1 <= MAX_ID) -> (
                  sum data1: Nat . (data1 <= Max_DataA) -> (
                  sum data2: Nat . (data2 <= Max_DataB) -> (
                    recv(message(id1,ch,msg_type1,dest1,data1,data2)) .
                      (msg_type1==BEACON) -> (
                        (inClose(id1,id) && tier==data2) ->
                          increase . Node(id,ch,CLUSTER_SLAVE,id1,ch,[],tier,wait_time,PASSIVE_WAITING,0,timeslot)
                        <>
                        (
                          (timeslot == 0) ->
                            Node(id,(ch mod NUM_OF_CHANNELS)+1,type,pid,pc,children,tier,abs(wait_time-1),PASSIVE_WAITING,0,timeslot)
                          <>
                            Node(id,ch,type,pid,pc,children,tier,wait_time,PASSIVE_WAITING,0,timeslot)
                        )
                      )
                      <>
                      (
                        (timeslot == 0) ->
                            Node(id,(ch mod NUM_OF_CHANNELS)+1,type,pid,pc,children,tier,abs(wait_time-1),PASSIVE_WAITING,0,timeslot)
                          <>
                            Node(id,ch,type,pid,pc,children,tier,wait_time,PASSIVE_WAITING,0,timeslot)
                      )
                  )))))
              )
              +
              % No close node was found. Move back to parent's channel and wait for a BEACON:
              %  If BEACON received, send a request to become a CLUSTER_HEAD.
              (mode == RECEIVING) -> (
                send(message(id,ch,EMPTY,0,0,0)) .
                  sum id1: Nat . (id1 <= MAX_ID) -> (
                  sum msg_type1: Message_Type . (
                  sum dest1: Nat . (dest1 <= MAX_ID) -> (
                  sum data1: Nat . (data1 <= Max_DataA) -> (
                  sum data2: Nat . (data2 <= Max_DataB) -> (
                    recv(message(id1,ch,msg_type1,dest1,data1,data2)) .
                      (msg_type1==BEACON && id1==pid) -> (
                        Node(id,ch,type,pid,pc,children,tier,wait_time,RESPONDING,id1,timeslot)
                      )
                      <>
                        Node(id,ch,type,pid,pc,children,tier,wait_time,NOT_RESPONDING,0,timeslot)
                  )))))
              )
              +
              (mode == NOT_RESPONDING) -> (
                send(message(id,ch,EMPTY,0,0,0)) .
                  sum id1: Nat . (id1 <= MAX_ID) -> (
                  sum msg_type1: Message_Type . (
                  sum dest1: Nat . (dest1 <= MAX_ID) -> (
                  sum data1: Nat . (data1 <= Max_DataA) -> (
                  sum data2: Nat . (data2 <= Max_DataB) -> (
                    recv(message(id1,ch,msg_type1,dest1,data1,data2)) .
                      Node(id,ch,type,pid,pc,children,tier,wait_time,RECEIVING,dest_id,(timeslot+1) mod 2)
                  )))))
              )
              +
              % Send a request to become a CLUSTER_HEAD, by sending the ASSOCIATE message
              (mode == RESPONDING) -> (
                send(message(id,pc,ASSOCIATE,pid,id,0)) .
                  sum id1: Nat . (id1 <= MAX_ID) -> (
                  sum msg_type1: Message_Type . (
                  sum dest1: Nat . (dest1 <= MAX_ID) -> (
                  sum data1: Nat . (data1 <= Max_DataA) -> (
                  sum data2: Nat . (data2 <= Max_DataB) -> (
                    recv(message(id1,ch,msg_type1,dest1,data1,data2)) .
                      Node(id,ch,TENTATIVE,pid,pc,children,tier,0,ACTIVE_REQUESTING_CHANNEL,0,(timeslot+1) mod 2)
                  )))))
              )
              +
              % Wait for a response for the request to become a CLUSTER_HEAD:
              %   If an ASSOCIATE_ACK is received (including the assigned channel), become a CLUSTER_HEAD. 
              %  Otherwise wait ...
              (mode == ACTIVE_REQUESTING_CHANNEL) -> (
                send(message(id,pc,EMPTY,0,0,0)) .
                  sum id1: Nat . (id1 <= MAX_ID) -> (
                  sum msg_type1: Message_Type . (
                  sum dest1: Nat . (dest1 <= MAX_ID) -> (
                  sum data1: Nat . (data1 <= Max_DataA) -> (
                  sum data2: Nat . (data2 <= Max_DataB) -> (
                    recv(message(id1,pc,msg_type1,dest1,data1,data2)) . (
                      (msg_type1==ASSOCIATE_ACK) -> (
                        Node(id,data2,CLUSTER_HEAD,pid,pc,[],tier,0,RECEIVING,0,timeslot)
                      )
                      <>
                        Node(id,ch,type,pid,pc,children,tier,0,PASSIVE_REQUESTING_CHANNEL,0,timeslot)
                    )
                  )))))
              )
              +
              (mode == PASSIVE_REQUESTING_CHANNEL) -> (
                send(message(id,pc,EMPTY,0,0,0)) .
                  sum id1: Nat . (id1 <= MAX_ID) -> (
                  sum msg_type1: Message_Type . (
                  sum dest1: Nat . (dest1 <= MAX_ID) -> (
                  sum data1: Nat . (data1 <= Max_DataA) -> (
                  sum data2: Nat . (data2 <= Max_DataB) -> (
                    recv(message(id1,pc,msg_type1,dest1,data1,data2)) . (
                      (msg_type1==ASSOCIATE_ACK) -> (
                        Node(id,data2,CLUSTER_HEAD,pid,pc,[],tier,0,SENDING,0,(timeslot+1) mod 2)
                      )
                      <>
                        Node(id,ch,type,pid,pc,children,tier,0,ACTIVE_REQUESTING_CHANNEL,0,(timeslot+1) mod 2)
                    )
                )))))
              )
            )
            +
            % Cluster slaves are passive
            (type == CLUSTER_SLAVE) -> (
              send(message(id,ch,EMPTY,0,0,0)) .
                  sum id1: Nat . (id1 <= MAX_ID) -> (
                  sum msg_type1: Message_Type . (
                  sum dest1: Nat . (dest1 <= MAX_ID) -> (
                  sum data1: Nat . (data1 <= Max_DataA) -> (
                  sum data2: Nat . (data2 <= Max_DataB) -> (
                    recv(message(id1,ch,msg_type1,dest1,data1,data2)) . (
                      Node(id,ch,type,pid,pc,children,tier,wait_time,ACTIVE_WAITING,0,timeslot)
                    )
                  )))))
            )
  ;

% Dedicated TSCH mode: models the physical layer of a network of size 'MAX_ID', with 'NUM_OF_CHANNELS' channels.
% Each round of communications is done in 2 stages:
% stage 1) SEND stage: Get all the messages from all the nodes and put them in a list. Detect collisions.

proc TSCH = TSCH1(1,[]);
  
proc TSCH1(i: Nat, str: Traffic) = 
  (i <= MAX_ID) -> (
      sum ch1: Nat . (ch1 <= NUM_OF_CHANNELS) -> (
        sum msg_type1: Message_Type . (
          sum dest_id1: Nat . (dest_id1 <= MAX_ID) -> (
            sum data1: Nat . (data1 <= Max_DataA) -> (
              sum data2: Nat . (data2 <= Max_DataB) -> (
                cosend(message(i,ch1,msg_type1,dest_id1,data1,data2)) . (
                  TSCH1(i+1,str <| message(i,ch1,msg_type1,dest_id1,data1,data2))
                )
              )
            )
          )
        )
      )
    )
    <>
    (
      nop . 
        TSCH2(1,str,removeCollision(1,str))
    )
  ;

% stage 2) RECEIVE stage: For each node, see what channel it has and deliver the message on the channel.
  
proc TSCH2(i: Nat, str: Traffic, rtr: Traffic) = 
    (i <= MAX_ID) ->
    (
      (#(findChannel(channel(findId(i,str)),rtr)) >= 1) ->
        corecv(head(findChannel(channel(findId(i,str)),rtr))) . 
          TSCH2(i+1,str,rtr)
      <>
        corecv(message(0,channel(findId(i,str)),EMPTY,0,0,0)) . TSCH2(i+1,str,rtr)
    )
    <>
    (
      nop . 
        TSCH1(1,[])
        
    )
  ;

% The network initially consists of 4 processes: one cluster head node, two free nodes, and one process representing the physical layer.
  
init hide({nop},
    allow({received,sent,nop,increase,alert1,alert2,write1,write2},
      comm({send|cosend->sent,recv|corecv->received},
        Node(1, 1,CLUSTER_HEAD, 0, 0, [], 0, 0, SENDING, 0, 0)
        || Node(2, 1,FREE, 0, 0, [], 0, 0, RECEIVING, 0, 0)
        || Node(3, 1,FREE, 0, 0, [], 0, 0, RECEIVING, 0, 0)
        || TSCH
      )
    )
  )
  ;


==> anc/ClusterFormation_NoAcks.mcrl2 <==
%

% Cluster Formation Procedure:
% Protocol From: "Modelling and verification of a cluster-tree formation protocol implementation for the IEEE 802.15.4 TSCH MAC operation mode",
%           Mahmoud Talebi, Jan Friso Groote, Conrad Dandelski

% Author:  Mahmoud Talebi
% Date:    2017-01-08

sort Pair = struct pair(first: Nat, second: Nat);
     PairList = List(Pair);
     Node_Type = struct CLUSTER_HEAD | TENTATIVE | CLUSTER_SLAVE | FREE;
     Message_Type = struct EMPTY | BEACON | ASSOCIATE | ASSOCIATE_ACK;
     Mode = struct SENDING | RECEIVING | NOT_RESPONDING | RESPONDING | ACTIVE_WAITING | PASSIVE_WAITING | ACTIVE_REQUESTING_CHANNEL | PASSIVE_REQUESTING_CHANNEL | SENDING_CHANNEL_REQUEST | ACTIVE_ADDING | PASSIVE_ADDING;
     Message = struct message(src: Nat, channel: Nat, type: Message_Type, dest_id: Nat, data_a: Nat, data_b: Nat);  % Message contains: id, channel, message type, destination ID, data A (waiting time or request originator), data B (tier or channel)
     Traffic = List(Message);
  
map  NUM_OF_CHANNELS, MAX_ID: Pos;            % Network constants
     Max_Tiers, Max_WaitTime: Pos;
     Max_DataA, Max_DataB: Pos;
     Nodes_InRange: PairList;                 % Pairs of nodes which are in each others' communication range, but not "too" close
     Nodes_Close: PairList;                   % Pairs of nodes which are too close to each other: Note that InRange_Nodes and Close_Nodes are disjoint
     inRange: Nat#Nat -> Bool;                % Returns true if the pair of nodes are in range
     inClose: Nat#Nat -> Bool;                % Returns true if the pair of nodes are close to each other
     findChannel: Nat#Traffic -> Traffic;     % Returns the sublist of messages on the mentioned 'channel' in a traffic
     findId: Nat#Traffic -> Message;          % Returns the first message with the mentioned 'id' from the traffic
     removeCollision: Nat#Traffic -> Traffic; % Identifies messages on the same channel in a traffic, and replaces them with an EMPTY message.

var a,b: Nat;
  tr1: Traffic;
  m1,m2: Message;
  chann: Nat;
  index1: Nat;
  
eqn  NUM_OF_CHANNELS = 3;
     MAX_ID = 3;
     Max_WaitTime = 2;
     Max_Tiers = 3;
     Max_DataA = max(Max_WaitTime,MAX_ID);
     Max_DataB = max(Max_Tiers,NUM_OF_CHANNELS);
     Nodes_InRange = [pair(1,2),pair(1,3)];            % Topology should be specified manually
     Nodes_Close = [];
     inRange(a,b)= (pair(a,b) in Nodes_InRange) || (pair(b,a) in Nodes_InRange);
     inClose(a,b)= (pair(a,b) in Nodes_Close) || (pair(b,a) in Nodes_Close);
     findChannel(chann, []) = [];
     findChannel(chann, m1 |> tr1) = if((channel(m1)==chann && type(m1)!=EMPTY),(m1 |> findChannel(chann,tr1)),(findChannel(chann,tr1)));
     findId(index1, m1 |> tr1) = if(src(m1)==index1,m1,findId(index1,tr1));
     % removeCollision: Check the list for the number of messages on each channel:
     %  More than one message on the same channel means collision, and no message means an empty channel. In both cases put an empty message in the channel.
     %  If there is exactly one message on the channel, put that message in the channel.
     removeCollision(chann,tr1) = if(chann <= NUM_OF_CHANNELS,
         if(#(findChannel(chann, tr1)) == 1, 
           removeCollision(chann + 1,tr1) <| head(findChannel(chann, tr1)), 
           removeCollision(chann + 1,tr1) <| message(0,chann,EMPTY,0,0,0)
         ),[]);
  
act  corecv,recv,received: Message;        % message transfer from the physical layer to a node
     cosend,send,sent: Message;            % message transfer from a node to the physical layer
     nop;

act  increase;                             % occurs whenever a node becomes a cluster head or a cluster slave
     alert1,alert2;                        % actions used for debugging
     write1: Message;                      % actions used for debugging
     write2: Traffic;                      % actions used for debugging

% Node: models the RLL protocol.
% Nodes can be CLUSTER_HEADs, FREE, TENTATIVE or CLUSTER_SLAVEs.
%
% A CLUSTER_HEAD periodically sends BEACON messages.
%
% A FREE node waits for BEACON messages, if it receives one, based on its distance to the CLUSTER_HEAD,
% it joins as a CLUSTER_SLAVE if it is close, and tries to become a CLUSTER_HEAD if it is not so close.
%
% A TENTATIVE node tries to become a CLUSTER_HEAD. It will do so if there are no other CLUSTER_HEADS in
% its close vicinity.
%
% Each timeslot consists of two phases of communication on each tier:
%   ACTIVE phase: The ACTIVE phase is for CLUSTER_HEADs which initiate communications, often with a BEACON message.
%  PASSIVE phase: The PASSIVE phase is for FREEs, TENTATIVEs or lower tier CLUSTER_HEADs which are allowed to submit their requests only in response to a message from a high tier CLUSTER_HEAD.
% 
% There are 2 timeslots:  timeslot 0 for CLUSTER_HEADs on an even tier, and timeslot 1 for CLUSTER_HEADs on an odd tier (representing the two available timeslots in the real slotframe, see paper).

% In the following, wait_time is used as a timeout (with different meanings based on the context), mode is the state of the node, and dest_id is the id to which the node replies to in the next step.

proc Node(id: Nat, ch: Nat, type: Node_Type, pid: Nat, pc: Nat, children: PairList, tier: Nat, wait_time: Nat, mode: Mode, dest_id: Nat, timeslot: Nat) = 
            (type == CLUSTER_HEAD) -> (
                % Sending a BEACON message
                (mode == SENDING) -> (
                  ((tier mod 2) == timeslot) ->
                  (
                    send(message(id,ch,BEACON,0,0,tier)) .
                      sum id1: Nat . (id1 <= MAX_ID) -> (
                      sum msg_type1: Message_Type . (
                      sum dest1: Nat . (dest1 <= MAX_ID) -> (
                      sum data1: Nat . (data1 <= Max_DataA) -> (
                      sum data2: Nat . (data2 <= Max_DataB) -> (
                        recv(message(id1,ch,msg_type1,dest1,data1,data2)) . 
                          Node(id,ch,type,pid,pc,children,tier,wait_time,RECEIVING,0,timeslot)
                      )))))
                  )
                  <>
                  (
                    send(message(id,ch,EMPTY,0,0,0)) .
                      sum id1: Nat . (id1 <= MAX_ID) -> (
                      sum msg_type1: Message_Type . (
                      sum dest1: Nat . (dest1 <= MAX_ID) -> (
                      sum data1: Nat . (data1 <= Max_DataA) -> (
                      sum data2: Nat . (data2 <= Max_DataB) -> (
                        recv(message(id1,ch,msg_type1,dest1,data1,data2)) . 
                          Node(id,ch,type,pid,pc,children,tier,wait_time,RECEIVING,0,timeslot)
                      )))))
                  )
                )
                +
                % Waiting for ASSOCIATE from TENTATIVE nodes or FREE nodes:
                %   A TENTATIVE node is requesting to become a CLUSTER_HEAD if data2 = 0
                %   A FREE node is requestion to become a CLUSTER_SLAVE if data2=1
                (mode == RECEIVING) -> (            
                  send(message(id,ch,EMPTY,0,0,0)) .
                    sum id1: Nat . (id1 <= MAX_ID) -> (
                    sum msg_type1: Message_Type . (
                    sum dest1: Nat . (dest1 <= MAX_ID) -> (
                    sum data1: Nat . (data1 <= Max_DataA) -> (
                    sum data2: Nat . (data2 <= Max_DataB) -> (
                      recv(message(id1,ch,msg_type1,dest1,data1,data2)) . (
                        (msg_type1==ASSOCIATE && dest1==id) -> (
                          (data2 == 0) -> (
                            (tier == 0) -> (
                              Node(id,ch,type,pid,pc,pair(data1,((#children+1) mod NUM_OF_CHANNELS)+1) |> children,tier,wait_time,ACTIVE_ADDING,id1,(timeslot+1) mod 2)
                            )
                            <>
                            (
                              Node(id,ch,type,pid,pc,children,tier,wait_time,ACTIVE_REQUESTING_CHANNEL,data1,(timeslot+1) mod 2)
                            )
                          )
                          <>
                          (
                            Node(id,ch,type,pid,pc,children,tier,wait_time,SENDING,0,(timeslot+1) mod 2)
                          )
                        )
                        <>
                        (
                          Node(id,ch,type,pid,pc,children,tier,wait_time,SENDING,0,(timeslot+1) mod 2)
                        )
                        
                      )
                    )))))
                )
                +
                % Waiting for a BEACON message from parent CLUSTER_HEAD
                %  Subsequently an ASSOCIATE request is sent to parent CLUSTER_HEAD, on behalf of a child.
                (mode == PASSIVE_REQUESTING_CHANNEL) -> (
                  send(message(id,ch,EMPTY,0,0,0)) .
                    sum id1: Nat . (id1 <= MAX_ID) -> (
                    sum msg_type1: Message_Type . (
                    sum dest1: Nat . (dest1 <= MAX_ID) -> (
                    sum data1: Nat . (data1 <= Max_DataA) -> (
                    sum data2: Nat . (data2 <= Max_DataB) -> (
                      recv(message(id1,ch,msg_type1,dest1,data1,data2)) . 
                        Node(id,ch,type,pid,pc,children,tier,wait_time,ACTIVE_REQUESTING_CHANNEL,dest_id,(timeslot+1) mod 2)
                  )))))
                )
                +
                (mode == ACTIVE_REQUESTING_CHANNEL) -> (
                  send(message(id,pc,EMPTY,0,0,0)) .
                    sum id1: Nat . (id1 <= MAX_ID) -> (
                    sum msg_type1: Message_Type . (
                    sum dest1: Nat . (dest1 <= MAX_ID) -> (
                    sum data1: Nat . (data1 <= Max_DataA) -> (
                    sum data2: Nat . (data2 <= Max_DataB) -> (
                      recv(message(id1,pc,msg_type1,dest1,data1,data2)) . (
                        (msg_type1==BEACON && id1==pid) ->
                          Node(id,ch,type,pid,pc,children,tier,wait_time,SENDING_CHANNEL_REQUEST,dest_id,timeslot)
                        <>
                          Node(id,ch,type,pid,pc,children,tier,wait_time,PASSIVE_REQUESTING_CHANNEL,dest_id,timeslot)
                      )
                  )))))
                )
                +
                % Sending ASSOCIATE request to parent on behalf of child
                (mode == SENDING_CHANNEL_REQUEST) -> (
                  send(message(id,pc,ASSOCIATE,pid,dest_id,0)) .
                    sum id1: Nat . (id1 <= MAX_ID) -> (
                    sum msg_type1: Message_Type . (
                    sum dest1: Nat . (dest1 <= MAX_ID) -> (
                    sum data1: Nat . (data1 <= Max_DataA) -> (
                      sum data2: Nat . (data2 <= Max_DataB) -> (
                        recv(message(id1,pc,msg_type1,dest1,data1,data2)) . (
                          Node(id,ch,type,pid,pc,children,tier,wait_time,ACTIVE_WAITING,dest_id,(timeslot+1) mod 2)
                        )
                  )))))
                )
                +
                % Waiting for ASSOCIATE_ACK from parent CLUSTER_HEAD
                (mode == ACTIVE_WAITING) ->
                (
                  send(message(id,pc,EMPTY,0,0,0)) .
                    sum id1: Nat . (id1 <= MAX_ID) -> (
                    sum msg_type1: Message_Type . (
                    sum dest1: Nat . (dest1 <= MAX_ID) -> (
                    sum data1: Nat . (data1 <= Max_DataA) -> (
                    sum data2: Nat . (data2 <= Max_DataB) -> (
                      recv(message(id1,pc,msg_type1,dest1,data1,data2)) . (
                        (msg_type1==ASSOCIATE_ACK) ->
                          Node(id,ch,type,pid,pc,pair(dest_id,data2) |> children,tier,wait_time,PASSIVE_ADDING,dest_id,timeslot)
                        <>
                          Node(id,ch,type,pid,pc,children,tier,wait_time,PASSIVE_WAITING,dest_id,timeslot)
                      )
                  )))))
                )
                +
                (mode == PASSIVE_WAITING) ->
                (
                  send(message(id,ch,EMPTY,0,0,0)) .
                    sum id1: Nat . (id1 <= MAX_ID) -> (
                    sum msg_type1: Message_Type . (
                    sum dest1: Nat . (dest1 <= MAX_ID) -> (
                    sum data1: Nat . (data1 <= Max_DataA) -> (
                    sum data2: Nat . (data2 <= Max_DataB) -> (
                      recv(message(id1,ch,msg_type1,dest1,data1,data2)) . (
                        Node(id,ch,type,pid,pc,children,tier,wait_time,ACTIVE_WAITING,dest_id,(timeslot+1) mod 2)
                      )
                  )))))
                )
                +
                % Adding a node as a cluster head on the lower tier:
                %  The node is added to the list of children,
                %  And is assigned a new channel
                (mode == ACTIVE_ADDING) -> (
                  send(message(id,ch,ASSOCIATE_ACK,dest_id,second(head(children)),first(head(children)))) .
                    sum id1: Nat . (id1 <= MAX_ID) -> (
                    sum msg_type1: Message_Type . (
                    sum dest1: Nat . (dest1 <= MAX_ID) -> (
                    sum data1: Nat . (data1 <= Max_DataA) -> (
                    sum data2: Nat . (data2 <= Max_DataB) -> (
                      recv(message(id1,ch,msg_type1,dest1,data1,data2)) . (
                        (tier == 0) ->
                          increase . Node(id,ch,type,pid,pc,children,tier,wait_time,RECEIVING,0,timeslot)
                        <>
                          Node(id,ch,type,pid,pc,children,tier,wait_time,SENDING,0,timeslot)
                        )
                    )))))
                )
                +
                (mode == PASSIVE_ADDING) ->
                (
                  send(message(id,ch,EMPTY,0,0,0)) .
                    sum id1: Nat . (id1 <= MAX_ID) -> (
                    sum msg_type1: Message_Type . (
                    sum dest1: Nat . (dest1 <= MAX_ID) -> (
                    sum data1: Nat . (data1 <= Max_DataA) -> (
                    sum data2: Nat . (data2 <= Max_DataB) -> (
                      recv(message(id1,ch,msg_type1,dest1,data1,data2)) . (
                        Node(id,ch,type,pid,pc,children,tier,wait_time,ACTIVE_ADDING,dest_id,(timeslot+1) mod 2)
                      )
                  )))))
                )
            )
            +
            (type == FREE) -> (
              % Waiting to receive a BEACON message:
              %  Join as a CLUSTER_SLAVE if close enough,
              %  Join as a TENTATIVE cluster head if not so close
              %  (Note: the node has to listen on the right channel)
              (mode == RECEIVING) -> (
                send(message(id,ch,EMPTY,0,0,0)) . 
                  sum id1: Nat . (id1 <= MAX_ID) -> (
                  sum msg_type1: Message_Type . (
                  sum dest1: Nat . (dest1 <= MAX_ID) -> (
                  sum data1: Nat . (data1 <= Max_DataA) -> (
                  sum data2: Nat . (data2 <= Max_DataB) -> (
                    recv(message(id1,ch,msg_type1,dest1,data1,data2)) . (
                      (msg_type1==BEACON && inRange(id1,id)) -> (
                        sum n:Nat . ((n<=Max_WaitTime) && (n>=1)) -> (
                          Node(id,(ch mod NUM_OF_CHANNELS)+1,TENTATIVE,id1,ch,children,data2+1,n,PASSIVE_WAITING,id1,timeslot)
                        )
                      )
                      <>
                      (
                        (msg_type1==BEACON && inClose(id1,id)) ->
                          increase . Node(id,ch,CLUSTER_SLAVE,id1,ch,[],tier,wait_time,PASSIVE_WAITING,0,timeslot)
                        <>
                          Node(id,ch,type,pid,0,children,tier,wait_time,NOT_RESPONDING,0,timeslot)
                      )
                    )
                  )))))
              )
              +
              % The beacon was not received on the right channel:
              %  Move to the next channel and listen again
              (mode == NOT_RESPONDING) -> (
                send(message(id,ch,EMPTY,0,0,0)) . 
                  sum id1: Nat . (id1 <= MAX_ID) -> (
                  sum msg_type1: Message_Type . (
                  sum dest1: Nat . (dest1 <= MAX_ID) -> (
                  sum data1: Nat . (data1 <= Max_DataA) -> (
                  sum data2: Nat . (data2 <= Max_DataB) -> (
                    recv(message(id1,ch,msg_type1,dest1,data1,data2)) .
                      Node(id,(ch mod NUM_OF_CHANNELS)+1,type,pid,0,children,tier,wait_time,RECEIVING,0,(timeslot+1) mod 2)
                  )))))
              )
            )
            +
            (type == TENTATIVE) -> (
              % Waiting for a BEACON message from a node which is close enough, over a period of 'wait_time':
              %   If no close node, move to the next channel and wait for 'wait_time - 1'
              %  Otherwise, instantly join it as CLUSTER_SLAVE
              (mode == PASSIVE_WAITING) -> (
                send(message(id,ch,EMPTY,0,0,0)) .
                  sum id1: Nat . (id1 <= MAX_ID) -> (
                  sum msg_type1: Message_Type . (
                  sum dest1: Nat . (dest1 <= MAX_ID) -> (
                  sum data1: Nat . (data1 <= Max_DataA) -> (
                  sum data2: Nat . (data2 <= Max_DataB) -> (
                    recv(message(id1,ch,msg_type1,dest1,data1,data2)) .
                      (wait_time > 0) -> (
                        Node(id,ch,type,pid,pc,children,tier,wait_time,ACTIVE_WAITING,0,(timeslot+1) mod 2)
                      )
                      <>
                        Node(id,pc,type,pid,pc,children,tier,0,RECEIVING,0,(timeslot+1) mod 2)
                  )))))
              )
              +
              (mode == ACTIVE_WAITING) ->
              (
                send(message(id,ch,EMPTY,0,0,0)) .
                  sum id1: Nat . (id1 <= MAX_ID) -> (
                  sum msg_type1: Message_Type . (
                  sum dest1: Nat . (dest1 <= MAX_ID) -> (
                  sum data1: Nat . (data1 <= Max_DataA) -> (
                  sum data2: Nat . (data2 <= Max_DataB) -> (
                    recv(message(id1,ch,msg_type1,dest1,data1,data2)) .
                      (msg_type1==BEACON) -> (
                        (inClose(id1,id) && tier==data2) ->
                          increase . Node(id,ch,CLUSTER_SLAVE,id1,ch,[],tier,wait_time,PASSIVE_WAITING,0,timeslot)
                        <>
                        (
                          (timeslot == 0) ->
                            Node(id,(ch mod NUM_OF_CHANNELS)+1,type,pid,pc,children,tier,abs(wait_time-1),PASSIVE_WAITING,0,timeslot)
                          <>
                            Node(id,ch,type,pid,pc,children,tier,wait_time,PASSIVE_WAITING,0,timeslot)
                        )
                      )
                      <>
                      (
                        (timeslot == 0) ->
                            Node(id,(ch mod NUM_OF_CHANNELS)+1,type,pid,pc,children,tier,abs(wait_time-1),PASSIVE_WAITING,0,timeslot)
                          <>
                            Node(id,ch,type,pid,pc,children,tier,wait_time,PASSIVE_WAITING,0,timeslot)
                      )
                  )))))
              )
              +
              % No close node was found. Move back to parent's channel and wait for a BEACON:
              %  If BEACON received, send a request to become a CLUSTER_HEAD.
              (mode == RECEIVING) -> (
                send(message(id,ch,EMPTY,0,0,0)) .
                  sum id1: Nat . (id1 <= MAX_ID) -> (
                  sum msg_type1: Message_Type . (
                  sum dest1: Nat . (dest1 <= MAX_ID) -> (
                  sum data1: Nat . (data1 <= Max_DataA) -> (
                  sum data2: Nat . (data2 <= Max_DataB) -> (
                    recv(message(id1,ch,msg_type1,dest1,data1,data2)) .
                      (msg_type1==BEACON && id1==pid) -> (
                        Node(id,ch,type,pid,pc,children,tier,wait_time,RESPONDING,id1,timeslot)
                      )
                      <>
                        Node(id,ch,type,pid,pc,children,tier,wait_time,NOT_RESPONDING,0,timeslot)
                  )))))
              )
              +
              (mode == NOT_RESPONDING) -> (
                send(message(id,ch,EMPTY,0,0,0)) .
                  sum id1: Nat . (id1 <= MAX_ID) -> (
                  sum msg_type1: Message_Type . (
                  sum dest1: Nat . (dest1 <= MAX_ID) -> (
                  sum data1: Nat . (data1 <= Max_DataA) -> (
                  sum data2: Nat . (data2 <= Max_DataB) -> (
                    recv(message(id1,ch,msg_type1,dest1,data1,data2)) .
                      Node(id,ch,type,pid,pc,children,tier,wait_time,RECEIVING,dest_id,(timeslot+1) mod 2)
                  )))))
              )
              +
              % Send a request to become a CLUSTER_HEAD, by sending the ASSOCIATE message
              (mode == RESPONDING) -> (
                send(message(id,pc,ASSOCIATE,pid,id,0)) .
                  sum id1: Nat . (id1 <= MAX_ID) -> (
                  sum msg_type1: Message_Type . (
                  sum dest1: Nat . (dest1 <= MAX_ID) -> (
                  sum data1: Nat . (data1 <= Max_DataA) -> (
                  sum data2: Nat . (data2 <= Max_DataB) -> (
                    recv(message(id1,ch,msg_type1,dest1,data1,data2)) .
                      Node(id,ch,TENTATIVE,pid,pc,children,tier,0,ACTIVE_REQUESTING_CHANNEL,0,(timeslot+1) mod 2)
                  )))))
              )
              +
              % Wait for a response for the request to become a CLUSTER_HEAD:
              %   If an ASSOCIATE_ACK is received (including the assigned channel), become a CLUSTER_HEAD. 
              %  Otherwise wait ...
              (mode == ACTIVE_REQUESTING_CHANNEL) -> (
                send(message(id,pc,EMPTY,0,0,0)) .
                  sum id1: Nat . (id1 <= MAX_ID) -> (
                  sum msg_type1: Message_Type . (
                  sum dest1: Nat . (dest1 <= MAX_ID) -> (
                  sum data1: Nat . (data1 <= Max_DataA) -> (
                  sum data2: Nat . (data2 <= Max_DataB) -> (
                    recv(message(id1,pc,msg_type1,dest1,data1,data2)) . (
                      (msg_type1==ASSOCIATE_ACK) -> (
                        Node(id,data2,CLUSTER_HEAD,pid,pc,[],tier,0,RECEIVING,0,timeslot)
                      )
                      <>
                        Node(id,ch,type,pid,pc,children,tier,0,PASSIVE_REQUESTING_CHANNEL,0,timeslot)
                    )
                  )))))
              )
              +
              (mode == PASSIVE_REQUESTING_CHANNEL) -> (
                send(message(id,pc,EMPTY,0,0,0)) .
                  sum id1: Nat . (id1 <= MAX_ID) -> (
                  sum msg_type1: Message_Type . (
                  sum dest1: Nat . (dest1 <= MAX_ID) -> (
                  sum data1: Nat . (data1 <= Max_DataA) -> (
                  sum data2: Nat . (data2 <= Max_DataB) -> (
                    recv(message(id1,pc,msg_type1,dest1,data1,data2)) . (
                      (msg_type1==ASSOCIATE_ACK) -> (
                        Node(id,data2,CLUSTER_HEAD,pid,pc,[],tier,0,SENDING,0,(timeslot+1) mod 2)
                      )
                      <>
                        Node(id,ch,type,pid,pc,children,tier,0,ACTIVE_REQUESTING_CHANNEL,0,(timeslot+1) mod 2)
                    )
                )))))
              )
            )
            +
            % Cluster slaves are passive
            (type == CLUSTER_SLAVE) -> (
              send(message(id,ch,EMPTY,0,0,0)) .
                  sum id1: Nat . (id1 <= MAX_ID) -> (
                  sum msg_type1: Message_Type . (
                  sum dest1: Nat . (dest1 <= MAX_ID) -> (
                  sum data1: Nat . (data1 <= Max_DataA) -> (
                  sum data2: Nat . (data2 <= Max_DataB) -> (
                    recv(message(id1,ch,msg_type1,dest1,data1,data2)) . (
                      Node(id,ch,type,pid,pc,children,tier,wait_time,ACTIVE_WAITING,0,timeslot)
                    )
                  )))))
            )
  ;

% Dedicated TSCH mode: models the physical layer of a network of size 'MAX_ID', with 'NUM_OF_CHANNELS' channels.
% Each round of communications is done in 2 stages:
% stage 1) SEND stage: Get all the messages from all the nodes and put them in a list. Detect collisions.

proc TSCH = TSCH1(1,[]);
  
proc TSCH1(i: Nat, str: Traffic) = 
  (i <= MAX_ID) -> (
      sum ch1: Nat . (ch1 <= NUM_OF_CHANNELS) -> (
        sum msg_type1: Message_Type . (
          sum dest_id1: Nat . (dest_id1 <= MAX_ID) -> (
            sum data1: Nat . (data1 <= Max_DataA) -> (
              sum data2: Nat . (data2 <= Max_DataB) -> (
                cosend(message(i,ch1,msg_type1,dest_id1,data1,data2)) . (
                  TSCH1(i+1,str <| message(i,ch1,msg_type1,dest_id1,data1,data2))
                )
              )
            )
          )
        )
      )
    )
    <>
    (
      nop . 
        TSCH2(1,str,removeCollision(1,str))
    )
  ;

% stage 2) RECEIVE stage: For each node, see what channel it has and deliver the message on the channel.
  
proc TSCH2(i: Nat, str: Traffic, rtr: Traffic) = 
    (i <= MAX_ID) ->
    (
      (#(findChannel(channel(findId(i,str)),rtr)) >= 1) ->
        corecv(head(findChannel(channel(findId(i,str)),rtr))) . 
          TSCH2(i+1,str,rtr)
      <>
        corecv(message(0,channel(findId(i,str)),EMPTY,0,0,0)) . TSCH2(i+1,str,rtr)
    )
    <>
    (
      nop . 
        TSCH1(1,[])
        
    )
  ;

% The network initially consists of 4 processes: one cluster head node, two free nodes, and one process representing the physical layer.
  
init hide({nop},
    allow({received,sent,nop,increase,alert1,alert2,write1,write2},
      comm({send|cosend->sent,recv|corecv->received},
        Node(1, 1,CLUSTER_HEAD, 0, 0, [], 0, 0, SENDING, 0, 0)
        || Node(2, 1,FREE, 0, 0, [], 0, 0, RECEIVING, 0, 0)
        || Node(3, 1,FREE, 0, 0, [], 0, 0, RECEIVING, 0, 0)
        || TSCH
      )
    )
  )
  ;


==> anc/README <==
This directory contains the model for an implmenetation of the IEEE 802.15.4 cluster formation protocol, as described in the accompanying paper: 
Mahmoud Talebi, Jan Friso Groote, Conrad Dandelski. "Modelling and verification of a cluster-tree formation protocol implementation for the IEEE 802.15.4 TSCH MAC operation mode", in proceedings of the MARS 2017 workshop.

The following is a short description of the contents of the files in this directory:

* 'ClusterFormation.mcrl2': model of the cluster formation protocol in the mCRL2 language.

* 'ClusterFormation_NoAcks.mcrl2': model of the cluster formation protocol, without BEACON acknowledgements in the mCRL2 language.

* 'property1.mcf': the property file containing the requirement the models should satisfy (based on the protocol specification) expressed in mu-calculus.

The models are intended to be verified by the mCRL2 toolset, follow: "http://www.mcrl2.org/web/user_manual/download.html" to see instructions on how to download and install the toolset on your machine.

# To change the topology of the verified network

In order to modify the model and the property file to verify the protocol on networks with desired topologies, take the following steps:

* Originally, the network is modelled with 3 nodes. To model a network of N nodes, first open the desired '*.mcrl2' file and set the value of "MAX_ID" to N instead (in the eqn section). 
Then for each ID chosen from integer range [1,MAX_ID] create a Node process, and put it in parallel with the rest of the processes in the init expression (which includes a TSCH process). 
Also, make sure that by the end there is at least 1 Node of type CLUSTER_HEAD. Next open the file 'propert1.mcf', and adjust the property such that it reads:
"mu X(n:Nat=1).([increase]X(n+1) && [!increase]X(n) && <true>true) || (val(n==N))".

* To change the topology of the network, modify the lists "Nodes_InRange" and "Nodes_Close" in the eqn (equations) section of the specification by adding or omitting pairs of node IDs from integer range [1,MAX_ID]. 
For example, if node 1 and 5 are in range in the new topology add the data "pair(1,5)" to the list of data in "Nodes_InRange". 
Being in range or close is symmetric and hence you don't need to add data "pair(5,1)" explicitly. The meaning of close nodes and nodes that are in range is explained in the paper in detail. 

Note that for verification, the network is assumed to be well connected.


==> anc/property1.mcf <==
%
% M. Talebi
% The number of nodes in the network is 3. Every time a node becomes a cluster slave or a cluster head, an increase action is performed. 
% Initially there is 1 cluster head in the network.
%
% "For every possible computation at some finite point in the future the action increase has occurred 2 (=3-1) times"
%
mu X(n:Nat=1).([increase]X(n+1) && [!increase]X(n) && <true>true) || (val(n==3))


